Weight-adjusted discontinuous Galerkin methods: matrix-valued weights and elastic wave propagation in heterogeneous media

Weight-adjusted inner products are easily invertible approximations to weighted $L^2$ inner products. These approximations can be paired with a discontinuous Galerkin (DG) discretization to produce a time-domain method for wave propagation which is low storage, energy stable, and high order accurate for arbitrary heterogeneous media and curvilinear meshes. In this work, we extend weight-adjusted DG (WADG) methods to the case of matrix-valued weights, with the linear elastic wave equation as an application. We present a DG formulation of the symmetric form of the linear elastic wave equation, with upwind-like dissipation incorporated through simple penalty fluxes. A semi-discrete convergence analysis is given, and numerical results confirm the stability and high order accuracy of WADG for several problems in elastic wave propagation.

==> figs/codes/acousticCurvedEigs.m <==
function acousticCurved_weightedDG

global tau;
tau = 1;

% keyboard
lamDG = acousticCurved_weightedDG_driver(3,0,0);
[lamDGr] = sort(real(lamDG));   
[lamDGi] = sort(imag(lamDG));   
[lamWADG MA] = acousticCurved_weightedDG_driver(3,0,1);
[lamWADGr] = sort(real(lamWADG));   
[lamWADGi] = sort(imag(lamWADG));   
plot(lamDG,'o')
hold on;plot(lamWADG,'x')
keyboard
% [lamWADGr] = sort(real(lamWADG)); 
% [lamWADGi] = sort(imag(lamWADG)); 
% rerr = sort(abs(lamWADGr-lamDGr));
% ierr = sort(abs(lamWADGi-lamDGi));
% eigerr1 = sqrt(rerr.^2+ierr.^2);

% max(real(lamWADG))
% return

h1 = figure(1);
plot(sort(imag(lamDG)),'o'); 
hold on; 
plot(sort(imag(lamWADG)),'.','markersize',16);
legend('DG','WADG','Location','Best')
set(gca,'fontsize',15)
% a = 1.1*max(real(lamDG));
% b = 1.1*max(imag(lamDG));
% axis([-a a -b b])
axis([-100 length(lamWADG)+100 -70 70])
xlabel('Eigenvalue index','fontsize',14)
ylabel('Imaginary part','fontsize',14)
grid on
%print(gcf,'-dpng','../eigstau0.png')
% print(gcf,'-dpng','../eigstau0imag.png')

keyboard

tau = 1;

lamDG = acousticCurved_weightedDG_driver(3,0,0);
lamWADG = acousticCurved_weightedDG_driver(3,0,1);
[lamDGr] = sort(real(lamDG));   
[lamWADGr] = sort(real(lamWADG)); 
[lamDGi] = sort(imag(lamDG));   
[lamWADGi] = sort(imag(lamWADG)); 
rerr = sort(abs(lamWADGr-lamDGr));
ierr = sort(abs(lamWADGi-lamDGi));
eigerr2 = sqrt(rerr.^2+ierr.^2);

h2 = figure(2);
plot(lamDG,'o'); hold on; plot(lamWADG,'.','markersize',16);
legend('DG','WADG','Location','Best')
set(gca,'fontsize',15)
% axis equal
b = 1.05*max(imag(lamDG));
axis([1.1*min(real(lamDG)) 5 -b b])
grid on
print(gcf,'-dpng','../eigstau1.png')
% figure(2)
% semilogy(eigerr,'o'); 
% hold on

% bigErr = abs(lamWADG-lamDG)>1;
% plot(lamDG(bigErr),'b.','markersize',32)
% plot(lamWADG(bigErr),'r.','markersize',32)
% [err2 href] = acousticCurved_weightedDG_driver(3,1,1);
% [err3 href] = acousticCurved_weightedDG_driver(3,0,-1);
keyboard

N = 3;
h = zeros(3,1);
for nref = 0:3
    nref
    [L2e href] = acousticCurved_weightedDG_driver(N,nref,0);
    L2err(nref+1) = L2e;
    h(nref+1) = href;
    L2errWADG(nref+1) = acousticCurved_weightedDG_driver(N,nref,1);    
%     L2errP1(nref+1) = acousticCurved_weightedDG_driver(N,nref,-1);
end
disp(sprintf('N = %d, L2 err\n',N))    
print_pgf_coordinates(h,L2err)
disp(sprintf('N = %d, L2 WADG err\n',N))
print_pgf_coordinates(h,L2errWADG)
% disp(sprintf('N = %d, L2 linear geom err\n',N))
% print_pgf_coordinates(h,L2errP1)

function [lam MA] = acousticCurved_weightedDG_driver(Nin,nref,useJprojection)

% clear -global *
% clear

Globals2D;

if nargin==0
    N = 3;
    nref = 1;
    useJprojection = 0;
else
    N = Nin;
end

Nq = 3*N;
% Nq = 2*N;

filename = 'Grid/Other/circA01.neu';
[Nv, VX, VY, K, EToV, BCType] = MeshReaderGambitBC2D(filename);

% K1D = 2;
% [Nv, VX, VY, K, EToV] = unif_tri_mesh(K1D);

% This builds the nodal DG stuff
StartUp2D;

BCType = zeros(size(EToV));
for e = 1:K
    BCType(e,EToE(e,:)==e) = 6;
end

BuildBCMaps2D;


for ref = 1:nref
    Refine2D(ones(size(EToV)));
    StartUp2D;
    BuildBCMaps2D;
end

% Store the domain boundary edges
[k,f] = find(BCType);

% Push all boundary faces to unit cylinder
if (useJprojection >= 0)
    MakeCylinder2D([k,f], 1, 0, 0);    
end
cinfo = BuildCurvedOPS2D_opt(Nq,useJprojection);

% PlotMesh2D

% jesse custom curved driver
global Vq wq Vrq Vsq
global Vfq wfq VfqFace
global rxq sxq ryq syq Jq nxq nyq sJq
global Pq Pfq
[rq sq wq] = Cubature2D(Nq);
Vq = Vandermonde2D(N,rq,sq)/V;
[Vrq Vsq] = GradVandermonde2D(N,rq,sq);
Vrq = Vrq/V; Vsq = Vsq/V;

% interp nodal to quadrature
[rq1D, wq1D] = JacobiGQ(0, 0, Nq);
rfq = [rq1D, -rq1D, -ones(size(rq1D))];
sfq = [-ones(size(rq1D)), rq1D, -rq1D];
rfq = rfq(:); sfq = sfq(:);
wfq = repmat(wq1D,Nfaces,1);
Vfq = Vandermonde2D(N,rfq,sfq)/V;

V1D = Vandermonde1D(N,JacobiGL(0,0,N));
VfqFace = Vandermonde1D(N,rq1D)/V1D;
VfqFaceperm = Vandermonde1D(N,rq1D(end:-1:1))/V1D;
%VfqFace = blkdiag(VfqFace,VfqFace,VfqFaceperm); % repeat for 3 faces
VfqFace = blkdiag(VfqFace,VfqFace,VfqFace); % repeat for 3 faces

% project down
Pq = (V*V')*(Vq'*diag(wq));
Pfq = (V*V')*(Vfq'*diag(wfq));

Nc = length(wq);
rxq = zeros(Nc,K); sxq = zeros(Nc,K);
ryq = zeros(Nc,K); syq = zeros(Nc,K);
Jq = zeros(Nc,K);
Nfc = length(cinfo(1).gnx(:));
nxq = zeros(Nfc,K); nyq = zeros(Nfc,K);
sJq = zeros(Nfc,K);
for e = 1:K
    [rxk,sxk,ryk,syk,Jk] = GeometricFactors2D(x(:,e),y(:,e),Vrq,Vsq);
    rxq(:,e) = rxk;
    sxq(:,e) = sxk;
    ryq(:,e) = ryk;
    syq(:,e) = syk;
    Jq(:,e) = Jk;
    
    nxq(:,e) = cinfo(e).gnx(:);
    nyq(:,e) = cinfo(e).gny(:);
    sJq(:,e) = cinfo(e).gsJ(:);
end

% keyboard

%%
if 1 %&& nargin==0 
    
    e = zeros(3*Np*K,1);
    A = zeros(3*Np*K);
    for i = 1:3*Np*K
        e(i) = 1;
        ids = 1:Np*K;
        p = reshape(e(ids),Np,K);
        u = reshape(e(ids + Np*K),Np,K);
        v = reshape(e(ids + 2*Np*K),Np,K);
        if useJprojection==1
            [rhsu, rhsv, rhsp] = acousticsRHS2D_JC( u,v,p);
        elseif useJprojection==0
            [rhsu, rhsv, rhsp] = acousticsCurvedRHS2D(cinfo, u,v,p);
        else
            [rhsu, rhsv, rhsp] = acousticsRHS2D(u,v,p); 
        end
        
        A(:,i) = [rhsp(:);rhsu(:);rhsv(:)];
        e(i) = 0;
        if mod(i,100)==0
            disp(sprintf('on column %d out of %d\n',i,3*Np*K))
        end
    end
    
%     [rq sq wq] = Cubature2D(Nq);
    invMhat = V*V';
    for e = 1:K                 
        invMK = invMhat*Vq'*diag(wq./Jq(:,e))*Vq*invMhat;
        Mblk{e} = inv(invMK); %kron(eye(3),MK);
    end
    Mblk = blkdiag(Mblk{:});
    Mblk = blkdiag(Mblk,Mblk,Mblk); % for 3 fields
    MA = Mblk*A;
    
    lam = eig(A);
%     hold on;
%     if useJprojection==1
%         plot(lam,'o')
%     else
%         plot(lam,'*')
%     end
%     title(sprintf('Largest real part = %e',max(real(lam))))
    return

end
%%

% Set initial conditions
% First 6 modes of eigenmodes with 6 azimuthal periods
alpha = [2.40482555769577, 5.52007811028631, 8.65372791291101, 11.7915, 14.9309]; % https://math.dartmouth.edu/archive/m23f09/public_html/drum.pdf

% choose radial mode
alpha0 = alpha(2); rad = sqrt(x.^2+y.^2);

p = besselj(0, alpha0*rad);
u = zeros(Np, K); v = zeros(Np, K);

FinalTime = 1;

% setup
resu = zeros(Np,K); resv = zeros(Np,K); resp = zeros(Np,K);
rLGL = JacobiGQ(0,0,N); rmin = abs(rLGL(1)-rLGL(2));
dtscale = dtscale2D; 

dt = .75*min(dtscale)*rmin;

% outer time step loop
time = 0; tstep = 0;
while (time<FinalTime)
    if(time+dt>FinalTime), dt = FinalTime-time; end
    
    for INTRK = 1:5
        % compute right hand side of TM-mode acoustics's equations
%         
        if (useJprojection==0)
            [rhsu, rhsv, rhsp] = acousticsCurvedRHS2D(cinfo, u,v,p);            
        elseif (useJprojection==-1)
            [rhsu, rhsv, rhsp] = acousticsRHS2D(u,v,p);        
        else
            [rhsu, rhsv, rhsp] = acousticsRHS2D_JC(u,v,p);        
        end
%         
        
        % initiate and increment Runge-Kutta residuals
        resp = rk4a(INTRK)*resp + dt*rhsp;
        resu = rk4a(INTRK)*resu + dt*rhsu;
        resv = rk4a(INTRK)*resv + dt*rhsv;
        
        % update fields
        u = u+rk4b(INTRK)*resu;
        v = v+rk4b(INTRK)*resv;
        p = p+rk4b(INTRK)*resp;
    end;
    
    if 0 && mod(tstep,10)==0
        clf
        color_line3(x,y,p,p,'.');
        view(3)
        axis([-1 1 -1 1 -1.25 1.25])
        title(sprintf('time = %f',time));
        drawnow
    end
    
    % Increment time
    time = time+dt; tstep = tstep+1;
    if mod(tstep,100) ==0
        disp(sprintf('on timestep %d out of %d\n',tstep,round(FinalTime/dt)))
    end
end

xq = Vq*x; 
yq = Vq*y;
radq = sqrt(xq.^2 + yq.^2);
pex = besselj(0,alpha0*radq)*cos(alpha0*time);

L2err = 0.0;
for e = 1:K
    errK = sum(wq.*Jq(:,e).*(Vq*p(:,e)-pex(:,e)).^2);
    L2err = L2err + errK;
end
L2err = sqrt(L2err);
href = max(1./Fscale(:));
disp(sprintf('L2 error = %e\n',L2err))


function [rhsu, rhsv, rhsp] = acousticsCurvedRHS2D(cinfo, u,v,p)

% function [rhsu, rhsv, rhsp] = acousticsCurvedRHS2D(cinfo, u,v,p)
% Purpose  : Evaluate RHS flux in 2D acoustics TM form

Globals2D;

%SubParametric for all non-curved
[rhsu,rhsv,rhsp] = acousticsRHS2D(u, v, p);

Ncinfo = length(cinfo);

% correct residuals at each curved element
for n=1:Ncinfo
    
    % for each curved element computed L2 derivatives via cubature
    cur = cinfo(n); k1 = cur.elmt; cDx = cur.Dx; cDy = cur.Dy;
    
    rhsp(:,k1) =  -(cDx*u(:,k1) + cDy*v(:,k1)); % -div U
    rhsu(:,k1) =  -cDx*p(:,k1);  % -grad p
    rhsv(:,k1) =  -cDy*p(:,k1);
    
    % for each face of each curved element use Gauss quadrature based lifts
    for f1=1:Nfaces
        k2 = EToE(k1,f1);
        gnx = cur.gnx(:,f1); gny = cur.gny(:,f1);
        gVM = cur.gVM(:,:,f1); gVP = cur.gVP(:,:,f1);
        glift = cur.glift(:,:,f1);
        
        gdp = gVP*p(:,k2) - gVM*p(:,k1); % [p] = p+ - p-
        gdu = gVP*u(:,k2) - gVM*u(:,k1);
        gdv = gVP*v(:,k2) - gVM*v(:,k1);
        
        % compute difference of solution traces at Gauss nodes
        % correct jump at Gauss nodes on domain boundary faces
        if(k1==k2)
            gdu = 0*gdu; gdv = 0*gdv;
            gdp = -2.0*gVM*p(:,k1); %p+ = -p-
        end
        
        % perform upwinding
        global tau
        gndotdU = gnx.*gdu + gny.*gdv;
        fluxp = tau*gdp - gndotdU;
        fluxu = (tau*gndotdU - gdp).*gnx;
        fluxv = (tau*gndotdU - gdp).*gny;
        
        % lift flux terms using Gauss based lift operator
        rhsp(:,k1) = rhsp(:,k1) + glift*fluxp/2;
        rhsu(:,k1) = rhsu(:,k1) + glift*fluxu/2;
        rhsv(:,k1) = rhsv(:,k1) + glift*fluxv/2;
    end
end


return;

function [rhsu, rhsv, rhsp] = acousticsRHS2D(u,v,p)

% function [rhsu, rhsv, rhsp] = acousticsRHS2D(u,v,p)
% Purpose  : Evaluate RHS flux in 2D acoustics TM form

Globals2D;

% Define field differences at faces
dp = zeros(Nfp*Nfaces,K); dp(:) = p(vmapP)-p(vmapM);
du = zeros(Nfp*Nfaces,K); du(:) = u(vmapP)-u(vmapM);
dv = zeros(Nfp*Nfaces,K); dv(:) = v(vmapP)-v(vmapM);

% Impose reflective boundary conditions (p+ = -p-)
du(mapB) = 0; dv(mapB) = 0; dp(mapB) = -2*p(vmapB);

% evaluate upwind fluxes
ndotdU = nx.*du + ny.*dv;
global tau
fluxp =  tau*dp - ndotdU;
fluxu =  (tau*ndotdU - dp).*nx;
fluxv =  (tau*ndotdU - dp).*ny;

% local derivatives of fields
pr = Dr*p; ps = Ds*p;
ur = Dr*u; us = Ds*u;
vr = Dr*v; vs = Ds*v;

dpdx = pr.*rx + ps.*sx;
dpdy = pr.*ry + ps.*sy;
dudx = ur.*rx + us.*sx;
dvdy = vr.*ry + vs.*sy;
divU = dudx + dvdy; 

% compute right hand sides of the PDE's
rhsp =  -divU + LIFT*(Fscale.*fluxp)/2.0;
rhsu =  -dpdx + LIFT*(Fscale.*fluxu)/2.0;
rhsv =  -dpdy + LIFT*(Fscale.*fluxv)/2.0;

return;


function [rhsu, rhsv, rhsp] = acousticsRHS2D_JC(u,v,p)

% function [rhsu, rhsv, rhsp] = acousticsRHS2D(u,v,p)
% Purpose  : Evaluate RHS flux in 2D acoustics TM form

global Vq Vrq Vsq VfqFace
global rxq sxq ryq syq Jq nxq nyq sJq
global Pq Pfq

Globals2D;

% Define field differences at faces
dp = zeros(Nfp*Nfaces,K); dp(:) = p(vmapP)-p(vmapM);
du = zeros(Nfp*Nfaces,K); du(:) = u(vmapP)-u(vmapM);
dv = zeros(Nfp*Nfaces,K); dv(:) = v(vmapP)-v(vmapM);

% Impose reflective boundary conditions (p+ = -p-)
du(mapB) = 0; dv(mapB) = 0; dp(mapB) = -2*p(vmapB);

% can interp numerical fluxes *after* since mult by sJ is higher order
dp = VfqFace*dp;
du = VfqFace*du;
dv = VfqFace*dv;

% evaluate upwind fluxes
ndotdU = nxq.*du + nyq.*dv;
global tau
fluxp =  tau*dp - ndotdU;
fluxu =  (tau*ndotdU - dp).*nxq;
fluxv =  (tau*ndotdU - dp).*nyq;

% local derivatives of fields
pr = Vrq*p; ps = Vsq*p;
ur = Vrq*u; us = Vsq*u;
vr = Vrq*v; vs = Vsq*v;

dpdx = pr.*rxq + ps.*sxq;
dpdy = pr.*ryq + ps.*syq;
dudx = ur.*rxq + us.*sxq;
dvdy = vr.*ryq + vs.*syq;
divU = dudx + dvdy; 

% compute right hand sides of the PDE's
rhsp =  Pq*(-divU.*Jq) + Pfq*(fluxp.*sJq/2.0);
rhsu =  Pq*(-dpdx.*Jq) + Pfq*(fluxu.*sJq/2.0);
rhsv =  Pq*(-dpdy.*Jq) + Pfq*(fluxv.*sJq/2.0);

% apply inverse mass matrix
rhsp = Pq*((Vq*rhsp)./Jq);
rhsu = Pq*((Vq*rhsu)./Jq);
rhsv = Pq*((Vq*rhsv)./Jq);

return;


% copied in b/c matlab is funny
function MakeCylinder2D(faces, ra,xo,yo)

% Function: MakeCylinder2D(faces, ra, xo, yo)
% Purpose:  Use Gordon-Hall blending with an isoparametric map to modify a list
%           of faces so they conform to a cylinder of radius r centered at (xo,yo)
Globals2D;

NCurveFaces = size(faces,1);
vflag = zeros(size(VX));
for n=1:NCurveFaces
    
    % move vertices of faces to be curved onto circle
    k = faces(n,1); f = faces(n,2);
    v1 = EToV(k, f); v2 = EToV(k, mod(f,Nfaces)+1);
    
    % compute polar angles of start and end face vertices relative to circle center
    theta1 = atan2(VY(v1)-yo,VX(v1)-xo);
    theta2 = atan2(VY(v2)-yo,VX(v2)-xo);
    
    % move vertices onto circle
    newx1 = xo + ra*cos(theta1); newy1 = yo + ra*sin(theta1);
    newx2 = xo + ra*cos(theta2); newy2 = yo + ra*sin(theta2);
    
    % update mesh vertex locations
    VX(v1) = newx1; VX(v2) = newx2; VY(v1) = newy1; VY(v2) = newy2;
    
    % store modified vertex numbers
    vflag(v1) = 1;  vflag(v2) = 1;
end

% map modified vertex flag to each element
vflag = vflag(EToV);

% locate elements with at least one modified vertex
ks = find(sum(vflag,2)>0);

% build coordinates of all the corrected nodes
va = EToV(ks,1)'; vb = EToV(ks,2)'; vc = EToV(ks,3)';
x(:,ks) = 0.5*(-(r+s)*VX(va)+(1+r)*VX(vb)+(1+s)*VX(vc));
y(:,ks) = 0.5*(-(r+s)*VY(va)+(1+r)*VY(vb)+(1+s)*VY(vc));

for n=1:NCurveFaces  % deform specified faces
    k = faces(n,1); f = faces(n,2);
    
    % find vertex locations for this face and tangential coordinate
    if(f==1) v1 = EToV(k,1); v2 = EToV(k,2); vr = r; end
    if(f==2) v1 = EToV(k,2); v2 = EToV(k,3); vr = s; end
    if(f==3) v1 = EToV(k,1); v2 = EToV(k,3); vr = s; end
    fr = vr(Fmask(:,f));
    x1 = VX(v1); y1 = VY(v1); x2 = VX(v2); y2 = VY(v2);
    
    % move vertices at end points of this face to the cylinder
    theta1 = atan2(y1-yo, x1-xo); theta2 = atan2(y2-yo, x2-xo);
    
    % check to make sure they are in the same quadrant
    if ((theta2 > 0) & (theta1 < 0)), theta1 = theta1 + 2*pi; end;
    if ((theta1 > 0) & (theta2 < 0)), theta2 = theta2 + 2*pi; end;
    
    % distribute N+1 nodes by arc-length along edge
    theta = 0.5*theta1*(1-fr) + 0.5*theta2*(1+fr);

    % evaluate deformation of coordinates
    fdx = xo + ra*cos(theta)-x(Fmask(:,f),k);
    fdy = yo + ra*sin(theta)-y(Fmask(:,f),k);

    % build 1D Vandermonde matrix for face nodes and volume nodes
    Vface = Vandermonde1D(N, fr);  Vvol  = Vandermonde1D(N, vr);
    % compute unblended volume deformations
    vdx = Vvol*(Vface\fdx); vdy = Vvol*(Vface\fdy);

    % blend deformation and increment node coordinates
    ids = find(abs(1-vr)>1e-7); % warp and blend
    if(f==1) blend = -(r(ids)+s(ids))./(1-vr(ids)); end;
    if(f==2) blend =      +(r(ids)+1)./(1-vr(ids)); end;
    if(f==3) blend = -(r(ids)+s(ids))./(1-vr(ids)); end;
    
    x(ids,k) = x(ids,k)+blend.*vdx(ids);
    y(ids,k) = y(ids,k)+blend.*vdy(ids);

end

% repair other coordinate dependent information
Fx = x(Fmask(:), :); Fy = y(Fmask(:), :);
[rx,sx,ry,sy,J] = GeometricFactors2D(x, y,Dr,Ds);
[nx, ny, sJ] = Normals2D(); Fscale = sJ./(J(Fmask,:));
return


function [cinfo] = BuildCurvedOPS2D_opt(intN,useJprojection)

% function [cinfo] = BuildCurvedOPS2D(intN)
% Purpose: build curved info for curvilinear elements
Globals2D;

% 1. Create cubature information
% 1.1 Extract cubature nodes and weights
[cR,cS,cW,Ncub] = Cubature2D(intN);

% 1.1. Build interpolation matrix (nodes->cubature nodes)
cV = InterpMatrix2D(cR, cS);

% 1.2 Evaluate derivatives of Lagrange interpolants at cubature nodes
[cDr,cDs] = Dmatrices2D(N, cR, cS, V);

% 2. Create surface quadrature information

% 2.1 Compute Gauss nodes a nd weights for 1D integrals
[gz, gw] = JacobiGQ(0, 0, intN);

% 2.2 Build Gauss nodes running counter-clockwise on element faces
gR = [gz, -gz, -ones(size(gz))];
gS = [-ones(size(gz)), gz, -gz];

% 2.3 For each face
for f1=1:Nfaces
    % 2.3.1 build nodes->Gauss quadrature interpolation and differentiation matrices
    gV(:,:,f1) = InterpMatrix2D(gR(:,f1), gS(:,f1));
    [gDr(:,:,f1),gDs(:,:,f1)] = Dmatrices2D(N, gR(:,f1), gS(:,f1), V);
end

% 3. For each curved element, evaluate custom operator matrices
[k,f] = find(BCType);
% curved = sort(unique(k));
curved = 1:K; % force all elems = curved
Ncurved = length(curved);

% 3.1 Store custom information in array of Matlab structs
cinfo = [];
for c=1:Ncurved
    % find next curved element and the coordinates of its nodes
    k1 = curved(c); x1 = x(:,k1); y1 = y(:,k1); cinfo(c).elmt = k1;
    
    % compute geometric factors
    [crx,csx,cry,csy,cJ] = GeometricFactors2D(x1,y1,cDr,cDs);
    
    % build mass matrix
    if useJprojection==1 % project using quadrature
        if (c==1)
            disp('using WADG')
        end
        
        M = cV'*diag(cW)*cV;
        MinvJ = cV'*diag(cW./cJ)*cV;
        cMM = M*(MinvJ\M);
        
    elseif useJprojection==2 % alias by projecting 1/J onto degree N polynomial first
        
        M = cV'*diag(cW)*cV;
        invcJ = cV*(M\(cV'*(cW./cJ))); % project 1/J onto degree N polynomial, then interp to quadrature
        MinvJ = cV'*diag(cW.*invcJ)*cV;
        cMM = M*(MinvJ\M);
    
    elseif useJprojection==3 % just use reference matrix - should suck.
        
        cMM = cV'*diag(cW)*cV;
        
    else % true mass matrix
        if (c==1)
            disp('using true mass')
        end
        cMM = cV'*diag(cJ.*cW)*cV;
        
    end
    cinfo(c).MM = cMM;
    
    % build physical derivative matrices
    cinfo(c).Dx = cMM\(cV'*diag(cW.*cJ)*(diag(crx)*cDr + diag(csx)*cDs));
    cinfo(c).Dy = cMM\(cV'*diag(cW.*cJ)*(diag(cry)*cDr + diag(csy)*cDs));
    
    % build individual lift matrices at each face
    for f1=1:Nfaces
        k2 = EToE(k1,f1); f2 = EToF(k1,f1);
        
        % compute geometric factors
        [grx,gsx,gry,gsy,gJ] = GeometricFactors2D(x1,y1,gDr(:,:,f1),gDs(:,:,f1));
        
        % compute normals and surface Jacobian at Gauss points on face f1
        if(f1==1) gnx = -gsx;     gny = -gsy;     end;
        if(f1==2) gnx =  grx+gsx; gny =  gry+gsy; end;
        if(f1==3) gnx = -grx;     gny = -gry;     end;
        
        gsJ = sqrt(gnx.*gnx+gny.*gny);       
        gnx = gnx./gsJ;  gny = gny./gsJ;  gsJ = gsJ.*gJ;
        
        cinfo(c).gsJ(:,f1) = gsJ;
        
        % store normals and coordinates at Gauss nodes
        cinfo(c).gnx(:,f1) = gnx;  cinfo(c).gx(:,f1)  = gV(:,:,f1)*x1;
        cinfo(c).gny(:,f1) = gny;  cinfo(c).gy(:,f1)  = gV(:,:,f1)*y1;
        
        % store Vandermondes for '-' and '+' traces
        cinfo(c).gVM(:,:,f1) = gV(:,:,f1);
        cinfo(c).gVP(:,:,f1) = gV(end:-1:1,:,f2);
        
        % compute and store matrix to lift Gauss node data
        cinfo(c).glift(:,:,f1) = cMM\(gV(:,:,f1)'*diag(gw.*gsJ));
    end
end

return

==> figs/codes/acousticCurved_weightedDG.m <==
function acousticCurved_weightedDG

% keyboard
% acousticCurved_weightedDG_driver(3,0,0);
% acousticCurved_weightedDG_driver(3,1,0);
% [err2 href] = acousticCurved_weightedDG_driver(3,1,1);
% [err3 href] = acousticCurved_weightedDG_driver(3,0,-1);
% keyboard

N = 5;
h = zeros(3,1);
for nref = 0:3
    nref
    [L2e href] = acousticCurved_weightedDG_driver(N,nref,0);
    L2err(nref+1) = L2e;
    h(nref+1) = href;
    L2errWADG(nref+1) = acousticCurved_weightedDG_driver(N,nref,1);    
%     L2errP1(nref+1) = acousticCurved_weightedDG_driver(N,nref,-1);
end
disp(sprintf('N = %d, L2 err\n',N))    
print_pgf_coordinates(h,L2err)
disp(sprintf('N = %d, L2 WADG err\n',N))
print_pgf_coordinates(h,L2errWADG)
% disp(sprintf('N = %d, L2 linear geom err\n',N))
% print_pgf_coordinates(h,L2errP1)

function [L2err href] = acousticCurved_weightedDG_driver(Nin,nref,useJprojection)

% clear -global *
% clear

Globals2D;

if nargin==0
    N = 3;
    nref = 1;
    useJprojection = 0;
else
    N = Nin;
end

Nq = 2*N+1;

filename = 'Grid/Other/circA01.neu';
[Nv, VX, VY, K, EToV, BCType] = MeshReaderGambitBC2D(filename);

% K1D = 2;
% [Nv, VX, VY, K, EToV] = unif_tri_mesh(K1D);

% This builds the nodal DG stuff
StartUp2D;

BCType = zeros(size(EToV));
for e = 1:K
    BCType(e,EToE(e,:)==e) = 6;
end

BuildBCMaps2D;


for ref = 1:nref
    Refine2D(ones(size(EToV)));
    StartUp2D;
    BuildBCMaps2D;
end

% Store the domain boundary edges
[k,f] = find(BCType);

% Push all boundary faces to unit cylinder
if (useJprojection >= 0)
    MakeCylinder2D([k,f], 1, 0, 0);    
end
cinfo = BuildCurvedOPS2D_opt(Nq,useJprojection);

PlotMesh2D

% jesse custom curved driver
global Vq wq Vrq Vsq
global Vfq wfq VfqFace
global rxq sxq ryq syq Jq nxq nyq sJq
global Pq Pfq
[rq sq wq] = Cubature2D(Nq);
Vq = Vandermonde2D(N,rq,sq)/V;
[Vrq Vsq] = GradVandermonde2D(N,rq,sq);
Vrq = Vrq/V; Vsq = Vsq/V;

% interp nodal to quadrature
[rq1D, wq1D] = JacobiGQ(0, 0, Nq);
rfq = [rq1D, -rq1D, -ones(size(rq1D))];
sfq = [-ones(size(rq1D)), rq1D, -rq1D];
rfq = rfq(:); sfq = sfq(:);
wfq = repmat(wq1D,Nfaces,1);
Vfq = Vandermonde2D(N,rfq,sfq)/V;

V1D = Vandermonde1D(N,JacobiGL(0,0,N));
VfqFace = Vandermonde1D(N,rq1D)/V1D;
VfqFaceperm = Vandermonde1D(N,rq1D(end:-1:1))/V1D;
%VfqFace = blkdiag(VfqFace,VfqFace,VfqFaceperm); % repeat for 3 faces
VfqFace = blkdiag(VfqFace,VfqFace,VfqFace); % repeat for 3 faces

% project down
Pq = (V*V')*(Vq'*diag(wq));
Pfq = (V*V')*(Vfq'*diag(wfq));

Nc = length(wq);
rxq = zeros(Nc,K); sxq = zeros(Nc,K);
ryq = zeros(Nc,K); syq = zeros(Nc,K);
Jq = zeros(Nc,K);
Nfc = length(cinfo(1).gnx(:));
nxq = zeros(Nfc,K); nyq = zeros(Nfc,K);
sJq = zeros(Nfc,K);
for e = 1:K
    [rxk,sxk,ryk,syk,Jk] = GeometricFactors2D(x(:,e),y(:,e),Vrq,Vsq);
    rxq(:,e) = rxk;
    sxq(:,e) = sxk;
    ryq(:,e) = ryk;
    syq(:,e) = syk;
    Jq(:,e) = Jk;
    
    nxq(:,e) = cinfo(e).gnx(:);
    nyq(:,e) = cinfo(e).gny(:);
    sJq(:,e) = cinfo(e).gsJ(:);
end


global tau;
tau = 1;


%%
if 0 && nargin==0 
    e = zeros(3*Np*K,1);
    A = zeros(3*Np*K);
    for i = 1:3*Np*K
        e(i) = 1;
        ids = 1:Np*K;
        p = reshape(e(ids),Np,K);
        u = reshape(e(ids + Np*K),Np,K);
        v = reshape(e(ids + 2*Np*K),Np,K);
%         [rhsu, rhsv, rhsp] = acousticsCurvedRHS2D(cinfo, u,v,p);
        [rhsu, rhsv, rhsp] = acousticsRHS2D_JC( u,v,p);
        A(:,i) = [rhsp(:);rhsu(:);rhsv(:)];
        e(i) = 0;
        if mod(i,100)==0
            disp(sprintf('on column %d out of %d\n',i,3*Np*K))
        end
    end
    
    [rq sq wq] = Cubature2D(Nq);
    invMhat = V*V';
    for e = 1:K                 
        invMK = invMhat*Vq'*diag(wq./Jq(:,e))*Vq*invMhat;
        Mblk{e} = inv(invMK); %kron(eye(3),MK);
    end
    Mblk = blkdiag(Mblk{:});
    Mblk = blkdiag(Mblk,Mblk,Mblk); % for 3 fields
    MA = Mblk*A;
    
    lam = eig(A);
    hold on;
    plot(lam,'o')
    title(sprintf('Largest real part = %e',max(real(lam))))
    keyboard        

end
%%

% Set initial conditions
% First 6 modes of eigenmodes with 6 azimuthal periods
alpha = [2.40482555769577, 5.52007811028631, 8.65372791291101, 11.7915, 14.9309]; % https://math.dartmouth.edu/archive/m23f09/public_html/drum.pdf

% choose radial mode
alpha0 = alpha(2); rad = sqrt(x.^2+y.^2);

p = besselj(0, alpha0*rad);
u = zeros(Np, K); v = zeros(Np, K);

FinalTime = 1;

% setup
resu = zeros(Np,K); resv = zeros(Np,K); resp = zeros(Np,K);
rLGL = JacobiGQ(0,0,N); rmin = abs(rLGL(1)-rLGL(2));
dtscale = dtscale2D; 

dt = .75*min(dtscale)*rmin;

% outer time step loop
time = 0; tstep = 0;
while (time<FinalTime)
    if(time+dt>FinalTime), dt = FinalTime-time; end
    
    for INTRK = 1:5
        % compute right hand side of TM-mode acoustics's equations
%         
        if (useJprojection==0)
            [rhsu, rhsv, rhsp] = acousticsCurvedRHS2D(cinfo, u,v,p);            
        elseif (useJprojection==-1)
            [rhsu, rhsv, rhsp] = acousticsRHS2D(u,v,p);        
        else
            [rhsu, rhsv, rhsp] = acousticsRHS2D_JC(u,v,p);        
        end
%         
        
        % initiate and increment Runge-Kutta residuals
        resp = rk4a(INTRK)*resp + dt*rhsp;
        resu = rk4a(INTRK)*resu + dt*rhsu;
        resv = rk4a(INTRK)*resv + dt*rhsv;
        
        % update fields
        u = u+rk4b(INTRK)*resu;
        v = v+rk4b(INTRK)*resv;
        p = p+rk4b(INTRK)*resp;
    end;
    
    if 0 && mod(tstep,10)==0
        clf
        color_line3(x,y,p,p,'.');
        view(3)
        axis([-1 1 -1 1 -1.25 1.25])
        title(sprintf('time = %f',time));
        drawnow
    end
    
    % Increment time
    time = time+dt; tstep = tstep+1;
    if mod(tstep,100) ==0
        disp(sprintf('on timestep %d out of %d\n',tstep,round(FinalTime/dt)))
    end
end

xq = Vq*x; 
yq = Vq*y;
radq = sqrt(xq.^2 + yq.^2);
pex = besselj(0,alpha0*radq)*cos(alpha0*time);

L2err = 0.0;
for e = 1:K
    errK = sum(wq.*Jq(:,e).*(Vq*p(:,e)-pex(:,e)).^2);
    L2err = L2err + errK;
end
L2err = sqrt(L2err);
href = max(1./Fscale(:));
disp(sprintf('L2 error = %e\n',L2err))


function [rhsu, rhsv, rhsp] = acousticsCurvedRHS2D(cinfo, u,v,p)

% function [rhsu, rhsv, rhsp] = acousticsCurvedRHS2D(cinfo, u,v,p)
% Purpose  : Evaluate RHS flux in 2D acoustics TM form

Globals2D;

%SubParametric for all non-curved
[rhsu,rhsv,rhsp] = acousticsRHS2D(u, v, p);

Ncinfo = length(cinfo);

% correct residuals at each curved element
for n=1:Ncinfo
    
    % for each curved element computed L2 derivatives via cubature
    cur = cinfo(n); k1 = cur.elmt; cDx = cur.Dx; cDy = cur.Dy;
    
    rhsp(:,k1) =  -(cDx*u(:,k1) + cDy*v(:,k1)); % -div U
    rhsu(:,k1) =  -cDx*p(:,k1);  % -grad p
    rhsv(:,k1) =  -cDy*p(:,k1);
    
    % for each face of each curved element use Gauss quadrature based lifts
    for f1=1:Nfaces
        k2 = EToE(k1,f1);
        gnx = cur.gnx(:,f1); gny = cur.gny(:,f1);
        gVM = cur.gVM(:,:,f1); gVP = cur.gVP(:,:,f1);
        glift = cur.glift(:,:,f1);
        
        gdp = gVP*p(:,k2) - gVM*p(:,k1); % [p] = p+ - p-
        gdu = gVP*u(:,k2) - gVM*u(:,k1);
        gdv = gVP*v(:,k2) - gVM*v(:,k1);
        
        % compute difference of solution traces at Gauss nodes
        % correct jump at Gauss nodes on domain boundary faces
        if(k1==k2)
            gdu = 0*gdu; gdv = 0*gdv;
            gdp = -2.0*gVM*p(:,k1); %p+ = -p-
        end
        
        % perform upwinding
        global tau
        gndotdU = gnx.*gdu + gny.*gdv;
        fluxp = tau*gdp - gndotdU;
        fluxu = (tau*gndotdU - gdp).*gnx;
        fluxv = (tau*gndotdU - gdp).*gny;
        
        % lift flux terms using Gauss based lift operator
        rhsp(:,k1) = rhsp(:,k1) + glift*fluxp/2;
        rhsu(:,k1) = rhsu(:,k1) + glift*fluxu/2;
        rhsv(:,k1) = rhsv(:,k1) + glift*fluxv/2;
    end
end


return;

function [rhsu, rhsv, rhsp] = acousticsRHS2D(u,v,p)

% function [rhsu, rhsv, rhsp] = acousticsRHS2D(u,v,p)
% Purpose  : Evaluate RHS flux in 2D acoustics TM form

Globals2D;

% Define field differences at faces
dp = zeros(Nfp*Nfaces,K); dp(:) = p(vmapP)-p(vmapM);
du = zeros(Nfp*Nfaces,K); du(:) = u(vmapP)-u(vmapM);
dv = zeros(Nfp*Nfaces,K); dv(:) = v(vmapP)-v(vmapM);

% Impose reflective boundary conditions (p+ = -p-)
du(mapB) = 0; dv(mapB) = 0; dp(mapB) = -2*p(vmapB);

% evaluate upwind fluxes
ndotdU = nx.*du + ny.*dv;
global tau
fluxp =  tau*dp - ndotdU;
fluxu =  (tau*ndotdU - dp).*nx;
fluxv =  (tau*ndotdU - dp).*ny;

% local derivatives of fields
pr = Dr*p; ps = Ds*p;
ur = Dr*u; us = Ds*u;
vr = Dr*v; vs = Ds*v;

dpdx = pr.*rx + ps.*sx;
dpdy = pr.*ry + ps.*sy;
dudx = ur.*rx + us.*sx;
dvdy = vr.*ry + vs.*sy;
divU = dudx + dvdy; 

% compute right hand sides of the PDE's
rhsp =  -divU + LIFT*(Fscale.*fluxp)/2.0;
rhsu =  -dpdx + LIFT*(Fscale.*fluxu)/2.0;
rhsv =  -dpdy + LIFT*(Fscale.*fluxv)/2.0;

return;


function [rhsu, rhsv, rhsp] = acousticsRHS2D_JC(u,v,p)

% function [rhsu, rhsv, rhsp] = acousticsRHS2D(u,v,p)
% Purpose  : Evaluate RHS flux in 2D acoustics TM form

global Vq Vrq Vsq VfqFace
global rxq sxq ryq syq Jq nxq nyq sJq
global Pq Pfq

Globals2D;

% Define field differences at faces
dp = zeros(Nfp*Nfaces,K); dp(:) = p(vmapP)-p(vmapM);
du = zeros(Nfp*Nfaces,K); du(:) = u(vmapP)-u(vmapM);
dv = zeros(Nfp*Nfaces,K); dv(:) = v(vmapP)-v(vmapM);

% Impose reflective boundary conditions (p+ = -p-)
du(mapB) = 0; dv(mapB) = 0; dp(mapB) = -2*p(vmapB);

% can interp numerical fluxes *after* since mult by sJ is higher order
dp = VfqFace*dp;
du = VfqFace*du;
dv = VfqFace*dv;

% evaluate upwind fluxes
ndotdU = nxq.*du + nyq.*dv;
global tau
fluxp =  tau*dp - ndotdU;
fluxu =  (tau*ndotdU - dp).*nxq;
fluxv =  (tau*ndotdU - dp).*nyq;

% local derivatives of fields
pr = Vrq*p; ps = Vsq*p;
ur = Vrq*u; us = Vsq*u;
vr = Vrq*v; vs = Vsq*v;

dpdx = pr.*rxq + ps.*sxq;
dpdy = pr.*ryq + ps.*syq;
dudx = ur.*rxq + us.*sxq;
dvdy = vr.*ryq + vs.*syq;
divU = dudx + dvdy; 

% compute right hand sides of the PDE's
rhsp =  Pq*(-divU.*Jq) + Pfq*(fluxp.*sJq/2.0);
rhsu =  Pq*(-dpdx.*Jq) + Pfq*(fluxu.*sJq/2.0);
rhsv =  Pq*(-dpdy.*Jq) + Pfq*(fluxv.*sJq/2.0);

% apply inverse mass matrix
rhsp = Pq*((Vq*rhsp)./Jq);
rhsu = Pq*((Vq*rhsu)./Jq);
rhsv = Pq*((Vq*rhsv)./Jq);

return;


% copied in b/c matlab is funny
function MakeCylinder2D(faces, ra,xo,yo)

% Function: MakeCylinder2D(faces, ra, xo, yo)
% Purpose:  Use Gordon-Hall blending with an isoparametric map to modify a list
%           of faces so they conform to a cylinder of radius r centered at (xo,yo)
Globals2D;

NCurveFaces = size(faces,1);
vflag = zeros(size(VX));
for n=1:NCurveFaces
    
    % move vertices of faces to be curved onto circle
    k = faces(n,1); f = faces(n,2);
    v1 = EToV(k, f); v2 = EToV(k, mod(f,Nfaces)+1);
    
    % compute polar angles of start and end face vertices relative to circle center
    theta1 = atan2(VY(v1)-yo,VX(v1)-xo);
    theta2 = atan2(VY(v2)-yo,VX(v2)-xo);
    
    % move vertices onto circle
    newx1 = xo + ra*cos(theta1); newy1 = yo + ra*sin(theta1);
    newx2 = xo + ra*cos(theta2); newy2 = yo + ra*sin(theta2);
    
    % update mesh vertex locations
    VX(v1) = newx1; VX(v2) = newx2; VY(v1) = newy1; VY(v2) = newy2;
    
    % store modified vertex numbers
    vflag(v1) = 1;  vflag(v2) = 1;
end

% map modified vertex flag to each element
vflag = vflag(EToV);

% locate elements with at least one modified vertex
ks = find(sum(vflag,2)>0);

% build coordinates of all the corrected nodes
va = EToV(ks,1)'; vb = EToV(ks,2)'; vc = EToV(ks,3)';
x(:,ks) = 0.5*(-(r+s)*VX(va)+(1+r)*VX(vb)+(1+s)*VX(vc));
y(:,ks) = 0.5*(-(r+s)*VY(va)+(1+r)*VY(vb)+(1+s)*VY(vc));

for n=1:NCurveFaces  % deform specified faces
    k = faces(n,1); f = faces(n,2);
    
    % find vertex locations for this face and tangential coordinate
    if(f==1) v1 = EToV(k,1); v2 = EToV(k,2); vr = r; end
    if(f==2) v1 = EToV(k,2); v2 = EToV(k,3); vr = s; end
    if(f==3) v1 = EToV(k,1); v2 = EToV(k,3); vr = s; end
    fr = vr(Fmask(:,f));
    x1 = VX(v1); y1 = VY(v1); x2 = VX(v2); y2 = VY(v2);
    
    % move vertices at end points of this face to the cylinder
    theta1 = atan2(y1-yo, x1-xo); theta2 = atan2(y2-yo, x2-xo);
    
    % check to make sure they are in the same quadrant
    if ((theta2 > 0) & (theta1 < 0)), theta1 = theta1 + 2*pi; end;
    if ((theta1 > 0) & (theta2 < 0)), theta2 = theta2 + 2*pi; end;
    
    % distribute N+1 nodes by arc-length along edge
    theta = 0.5*theta1*(1-fr) + 0.5*theta2*(1+fr);

    % evaluate deformation of coordinates
    fdx = xo + ra*cos(theta)-x(Fmask(:,f),k);
    fdy = yo + ra*sin(theta)-y(Fmask(:,f),k);

    % build 1D Vandermonde matrix for face nodes and volume nodes
    Vface = Vandermonde1D(N, fr);  Vvol  = Vandermonde1D(N, vr);
    % compute unblended volume deformations
    vdx = Vvol*(Vface\fdx); vdy = Vvol*(Vface\fdy);

    % blend deformation and increment node coordinates
    ids = find(abs(1-vr)>1e-7); % warp and blend
    if(f==1) blend = -(r(ids)+s(ids))./(1-vr(ids)); end;
    if(f==2) blend =      +(r(ids)+1)./(1-vr(ids)); end;
    if(f==3) blend = -(r(ids)+s(ids))./(1-vr(ids)); end;
    
    x(ids,k) = x(ids,k)+blend.*vdx(ids);
    y(ids,k) = y(ids,k)+blend.*vdy(ids);

end

% repair other coordinate dependent information
Fx = x(Fmask(:), :); Fy = y(Fmask(:), :);
[rx,sx,ry,sy,J] = GeometricFactors2D(x, y,Dr,Ds);
[nx, ny, sJ] = Normals2D(); Fscale = sJ./(J(Fmask,:));
return


function [cinfo] = BuildCurvedOPS2D_opt(intN,useJprojection)

% function [cinfo] = BuildCurvedOPS2D(intN)
% Purpose: build curved info for curvilinear elements
Globals2D;

% 1. Create cubature information
% 1.1 Extract cubature nodes and weights
[cR,cS,cW,Ncub] = Cubature2D(intN);

% 1.1. Build interpolation matrix (nodes->cubature nodes)
cV = InterpMatrix2D(cR, cS);

% 1.2 Evaluate derivatives of Lagrange interpolants at cubature nodes
[cDr,cDs] = Dmatrices2D(N, cR, cS, V);

% 2. Create surface quadrature information

% 2.1 Compute Gauss nodes a nd weights for 1D integrals
[gz, gw] = JacobiGQ(0, 0, intN);

% 2.2 Build Gauss nodes running counter-clockwise on element faces
gR = [gz, -gz, -ones(size(gz))];
gS = [-ones(size(gz)), gz, -gz];

% 2.3 For each face
for f1=1:Nfaces
    % 2.3.1 build nodes->Gauss quadrature interpolation and differentiation matrices
    gV(:,:,f1) = InterpMatrix2D(gR(:,f1), gS(:,f1));
    [gDr(:,:,f1),gDs(:,:,f1)] = Dmatrices2D(N, gR(:,f1), gS(:,f1), V);
end

% 3. For each curved element, evaluate custom operator matrices
[k,f] = find(BCType);
% curved = sort(unique(k));
curved = 1:K; % force all elems = curved
Ncurved = length(curved);

% 3.1 Store custom information in array of Matlab structs
cinfo = [];
for c=1:Ncurved
    % find next curved element and the coordinates of its nodes
    k1 = curved(c); x1 = x(:,k1); y1 = y(:,k1); cinfo(c).elmt = k1;
    
    % compute geometric factors
    [crx,csx,cry,csy,cJ] = GeometricFactors2D(x1,y1,cDr,cDs);
    
    % build mass matrix
    if useJprojection==1 % project using quadrature
        if (c==1)
            disp('using WADG')
        end
        
        M = cV'*diag(cW)*cV;
        MinvJ = cV'*diag(cW./cJ)*cV;
        cMM = M*(MinvJ\M);
        
    elseif useJprojection==2 % alias by projecting 1/J onto degree N polynomial first
        
        M = cV'*diag(cW)*cV;
        invcJ = cV*(M\(cV'*(cW./cJ))); % project 1/J onto degree N polynomial, then interp to quadrature
        MinvJ = cV'*diag(cW.*invcJ)*cV;
        cMM = M*(MinvJ\M);
    
    elseif useJprojection==3 % just use reference matrix - should suck.
        
        cMM = cV'*diag(cW)*cV;
        
    else % true mass matrix
        if (c==1)
            disp('using true mass')
        end
        cMM = cV'*diag(cJ.*cW)*cV;
        
    end
    cinfo(c).MM = cMM;
    
    % build physical derivative matrices
    cinfo(c).Dx = cMM\(cV'*diag(cW.*cJ)*(diag(crx)*cDr + diag(csx)*cDs));
    cinfo(c).Dy = cMM\(cV'*diag(cW.*cJ)*(diag(cry)*cDr + diag(csy)*cDs));
    
    % build individual lift matrices at each face
    for f1=1:Nfaces
        k2 = EToE(k1,f1); f2 = EToF(k1,f1);
        
        % compute geometric factors
        [grx,gsx,gry,gsy,gJ] = GeometricFactors2D(x1,y1,gDr(:,:,f1),gDs(:,:,f1));
        
        % compute normals and surface Jacobian at Gauss points on face f1
        if(f1==1) gnx = -gsx;     gny = -gsy;     end;
        if(f1==2) gnx =  grx+gsx; gny =  gry+gsy; end;
        if(f1==3) gnx = -grx;     gny = -gry;     end;
        
        gsJ = sqrt(gnx.*gnx+gny.*gny);       
        gnx = gnx./gsJ;  gny = gny./gsJ;  gsJ = gsJ.*gJ;
        
        cinfo(c).gsJ(:,f1) = gsJ;
        
        % store normals and coordinates at Gauss nodes
        cinfo(c).gnx(:,f1) = gnx;  cinfo(c).gx(:,f1)  = gV(:,:,f1)*x1;
        cinfo(c).gny(:,f1) = gny;  cinfo(c).gy(:,f1)  = gV(:,:,f1)*y1;
        
        % store Vandermondes for '-' and '+' traces
        cinfo(c).gVM(:,:,f1) = gV(:,:,f1);
        cinfo(c).gVP(:,:,f1) = gV(end:-1:1,:,f2);
        
        % compute and store matrix to lift Gauss node data
        cinfo(c).glift(:,:,f1) = cMM\(gV(:,:,f1)'*diag(gw.*gsJ));
    end
end

return

==> figs/codes/blockTimings.m <==
%Nodal kernels for N = 1
 KblkV(1,1) = 7.158e-10; KblkS(1,1) = 1.073e-09; KblkU(1,1) = 1.313e-09;
%Nodal kernels for N = 1
 KblkV(1,2) = 4.474e-10; KblkS(1,2) = 6.868e-10; KblkU(1,2) = 7.88e-10;
%Nodal kernels for N = 1
 KblkV(1,3) = 3.749e-10; KblkS(1,3) = 5.797e-10; KblkU(1,3) = 6.607e-10;
%Nodal kernels for N = 1
 KblkV(1,4) = 3.399e-10; KblkS(1,4) = 5.252e-10; KblkU(1,4) = 5.751e-10;
%Nodal kernels for N = 1
 KblkV(1,5) = 3.328e-10; KblkS(1,5) = 4.969e-10; KblkU(1,5) = 6.058e-10;
%Nodal kernels for N = 1
 KblkV(1,6) = 3.18e-10; KblkS(1,6) = 5.075e-10; KblkU(1,6) = 5.984e-10;
%Nodal kernels for N = 1
 KblkV(1,7) = 3.137e-10; KblkS(1,7) = 5.118e-10; KblkU(1,7) = 6.03e-10;
%Nodal kernels for N = 1
 KblkV(1,8) = 3.038e-10; KblkS(1,8) = 4.729e-10; KblkU(1,8) = 5.875e-10;
%Nodal kernels for N = 1
 KblkV(1,9) = 3.229e-10; KblkS(1,9) = 5.075e-10; KblkU(1,9) = 6.108e-10;
%Nodal kernels for N = 1
 KblkV(1,10) = 3.095e-10; KblkS(1,10) = 4.905e-10; KblkU(1,10) = 6.455e-10;

%Nodal kernels for N = 2
 KblkV(2,1) = 4.26e-10; KblkS(2,1) = 6.23e-10; KblkU(2,1) = 7.566e-10;
%Nodal kernels for N = 2
 KblkV(2,2) = 2.708e-10; KblkS(2,2) = 6.781e-10; KblkU(2,2) = 5.024e-10;
%Nodal kernels for N = 2
 KblkV(2,3) = 2.45e-10; KblkS(2,3) = 5.615e-10; KblkU(2,3) = 5.533e-10;
%Nodal kernels for N = 2
 KblkV(2,4) = 2.688e-10; KblkS(2,4) = 5.188e-10; KblkU(2,4) = 5.155e-10;
%Nodal kernels for N = 2
 KblkV(2,5) = 2.466e-10; KblkS(2,5) = 5.288e-10; KblkU(2,5) = 5.792e-10;
%Nodal kernels for N = 2
 KblkV(2,6) = 2.401e-10; KblkS(2,6) = 5.938e-10; KblkU(2,6) = 5.309e-10;
%Nodal kernels for N = 2
 KblkV(2,7) = 2.579e-10; KblkS(2,7) = 5.14e-10; KblkU(2,7) = 5.247e-10;
%Nodal kernels for N = 2
 KblkV(2,8) = 2.435e-10; KblkS(2,8) = 5.321e-10; KblkU(2,8) = 5.315e-10;
%Nodal kernels for N = 2
 KblkV(2,9) = 2.413e-10; KblkS(2,9) = 5.369e-10; KblkU(2,9) = 5.052e-10;
%Nodal kernels for N = 2
 KblkV(2,10) = 2.518e-10; KblkS(2,10) = 5.666e-10; KblkU(2,10) = 5.424e-10;

%Nodal kernels for N = 3
 KblkV(3,1) = 3.482e-10; KblkS(3,1) = 6.252e-10; KblkU(3,1) = 5.159e-10;
%Nodal kernels for N = 3
 KblkV(3,2) = 3.287e-10; KblkS(3,2) = 4.629e-10; KblkU(3,2) = 4.664e-10;
%Nodal kernels for N = 3
 KblkV(3,3) = 2.465e-10; KblkS(3,3) = 5.527e-10; KblkU(3,3) = 4.858e-10;
%Nodal kernels for N = 3
 KblkV(3,4) = 2.688e-10; KblkS(3,4) = 5.754e-10; KblkU(3,4) = 4.767e-10;
%Nodal kernels for N = 3
 KblkV(3,5) = 2.8e-10; KblkS(3,5) = 5.628e-10; KblkU(3,5) = 5.072e-10;
%Nodal kernels for N = 3
 KblkV(3,6) = 2.417e-10; KblkS(3,6) = 5.49e-10; KblkU(3,6) = 5.058e-10;
%Nodal kernels for N = 3
 KblkV(3,7) = 2.611e-10; KblkS(3,7) = 5.763e-10; KblkU(3,7) = 5.135e-10;
%Nodal kernels for N = 3
 KblkV(3,8) = 2.393e-10; KblkS(3,8) = 6.141e-10; KblkU(3,8) = 5.044e-10;
%Nodal kernels for N = 3
 KblkV(3,9) = 2.544e-10; KblkS(3,9) = 5.761e-10; KblkU(3,9) = 5.316e-10;
%Nodal kernels for N = 3
 KblkV(3,10) = 2.658e-10; KblkS(3,10) = 6.097e-10; KblkU(3,10) = 5.324e-10;

%Nodal kernels for N = 4
 KblkV(4,1) = 5.433e-10; KblkS(4,1) = 5.734e-10; KblkU(4,1) = 8.208e-10;
%Nodal kernels for N = 4
 KblkV(4,2) = 4.206e-10; KblkS(4,2) = 4.66e-10; KblkU(4,2) = 7.205e-10;
%Nodal kernels for N = 4
 KblkV(4,3) = 3.785e-10; KblkS(4,3) = 4.953e-10; KblkU(4,3) = 7.581e-10;
%Nodal kernels for N = 4
 KblkV(4,4) = 3.634e-10; KblkS(4,4) = 5.262e-10; KblkU(4,4) = 7.701e-10;
%Nodal kernels for N = 4
 KblkV(4,5) = 3.581e-10; KblkS(4,5) = 5.224e-10; KblkU(4,5) = 7.485e-10;
%Nodal kernels for N = 4
 KblkV(4,6) = 3.553e-10; KblkS(4,6) = 5.478e-10; KblkU(4,6) = 7.593e-10;
%Nodal kernels for N = 4
 KblkV(4,7) = 3.421e-10; KblkS(4,7) = 5.55e-10; KblkU(4,7) = 8.468e-10;
%Nodal kernels for N = 4
 KblkV(4,8) = 3.435e-10; KblkS(4,8) = 5.641e-10; KblkU(4,8) = 7.638e-10;
%Nodal kernels for N = 4
 KblkV(4,9) = 3.365e-10; KblkS(4,9) = 5.816e-10; KblkU(4,9) = 8.352e-10;
%Nodal kernels for N = 4
 KblkV(4,10) = 3.474e-10; KblkS(4,10) = 5.553e-10; KblkU(4,10) = 7.887e-10;

%Nodal kernels for N = 5
 KblkV(5,1) = 5.187e-10; KblkS(5,1) = 5.003e-10; KblkU(5,1) = 9.95e-10;
%Nodal kernels for N = 5
 KblkV(5,2) = 5.204e-10; KblkS(5,2) = 6.056e-10; KblkU(5,2) = 1.133e-09;
%Nodal kernels for N = 5
 KblkV(5,3) = 5.265e-10; KblkS(5,3) = 5.662e-10; KblkU(5,3) = 1.143e-09;
%Nodal kernels for N = 5
 KblkV(5,4) = 4.706e-10; KblkS(5,4) = 6.054e-10; KblkU(5,4) = 1.168e-09;
%Nodal kernels for N = 5
 KblkV(5,5) = 4.843e-10; KblkS(5,5) = 6.39e-10; KblkU(5,5) = 1.185e-09;
%Nodal kernels for N = 5
 KblkV(5,6) = 4.933e-10; KblkS(5,6) = 6.125e-10; KblkU(5,6) = 1.189e-09;
%Nodal kernels for N = 5
 KblkV(5,7) = 4.986e-10; KblkS(5,7) = 6.348e-10; KblkU(5,7) = 1.176e-09;
%Nodal kernels for N = 5
 KblkV(5,8) = 4.926e-10; KblkS(5,8) = 6.508e-10; KblkU(5,8) = 1.332e-09;
%Nodal kernels for N = 5
 KblkV(5,9) = 4.891e-10; KblkS(5,9) = 6.861e-10; KblkU(5,9) = 1.305e-09;
%Nodal kernels for N = 5
 KblkV(5,10) = 4.932e-10; KblkS(5,10) = 6.847e-10; KblkU(5,10) = 1.335e-09;

%Nodal kernels for N = 6
 KblkV(6,1) = 7.292e-10; KblkS(6,1) = 6.433e-10; KblkU(6,1) = 1.061e-09;
%Nodal kernels for N = 6
 KblkV(6,2) = 7.53e-10; KblkS(6,2) = 7.638e-10; KblkU(6,2) = 1.214e-09;
%Nodal kernels for N = 6
 KblkV(6,3) = 6.712e-10; KblkS(6,3) = 7.457e-10; KblkU(6,3) = 1.172e-09;
%Nodal kernels for N = 6
 KblkV(6,4) = 7.092e-10; KblkS(6,4) = 7.861e-10; KblkU(6,4) = 1.237e-09;
%Nodal kernels for N = 6
 KblkV(6,5) = 7.112e-10; KblkS(6,5) = 8.022e-10; KblkU(6,5) = 1.126e-09;
%Nodal kernels for N = 6
 KblkV(6,6) = 6.74e-10; KblkS(6,6) = 8.077e-10; KblkU(6,6) = 1.394e-09;

%Nodal kernels for N = 7
 KblkV(7,1) = 9.582e-10; KblkS(7,1) = 7.236e-10; KblkU(7,1) = 1.431e-09;
%Nodal kernels for N = 7
 KblkV(7,2) = 9.283e-10; KblkS(7,2) = 7.866e-10; KblkU(7,2) = 1.463e-09;
%Nodal kernels for N = 7
 KblkV(7,3) = 9.579e-10; KblkS(7,3) = 8.06e-10; KblkU(7,3) = 1.548e-09;
%Nodal kernels for N = 7
 KblkV(7,4) = 9.248e-10; KblkS(7,4) = 8.252e-10; KblkU(7,4) = 1.917e-09;


==> figs/codes/drawWavefield.m <==
[x y] = meshgrid(linspace(-1,1,500));
r = x.^2 + y.^2;
f = 1 + .5*cos(4*pi*r);
f(r > 1) = nan;
pcolor(x,y,f)
shading interp
hold on
plot(0,.5,'ro','linewidth',2,'markersize',13,'MarkerFaceColor',[.49 1 .63])
axis off
axis equal
print(gcf,'-dpng','-r150','../docs/figs/c2sphere.png')

==> figs/codes/gflopsBW.m <==

N = 2:5;
Np = (N+1).*(N+2).*(N+3)/6; 
Nfields = 4;
K = 49748; %10087; 

gflopsU = [ 124867480, 521110300,1636957940,4313897820];
bwU = [89.283+48.331,47.350+25.108, 55.729+29.223,40.666+21.136];
dofTimeU = [1.709e-10                 2.856e-10                 2.697e-10                 3.652e-10];
timeU = dofTimeU.*K.*Np*Nfields;

% gflopsU = gflopsU./timeU/1e9
bwU

%% strong

bwV = [121.86+28.377,64.829+8.2766,34.887+3.1257,12.326+275.17*1e-3];
gflopsV = [249933952,1920869776,8403233168,9.0950e+10];
bwS = [133.40+13.911,110.80+10.833,60.906+5.7574, 20.539+1.9310];
gflopsS = [339082368,1261609280,3783235904,9139304576];
dofTimeV = [1.588e-10                  5.32e-10                 1.313e-09                 1.483e-08];
dofTimeS = [3.223e-10                 4.003e-10                 7.079e-10                 2.105e-09];
timeV = dofTimeV.*K.*Np*Nfields;
timeS = dofTimeS.*K.*Np*Nfields;
gflopsStrong = [gflopsV;gflopsS; gflopsU]./[timeV;timeS;timeU]/1e9
gflopsStrong = [2:5; gflopsStrong]'
bwStrong = [2:5;bwV;bwS;bwU]'
timeStrong = [timeV;timeS]
timeStrongTotal = dofTimeV + dofTimeS + dofTimeU
print_pgf_coordinates(2:5,timeStrongTotal)
print_pgf_coordinates(2:5,dofTimeV)
print_pgf_coordinates(2:5,dofTimeS)


%% skew

bwS = [146.12+13.499,141.33+12.802,118.56+14.328,119.02+16.076];
gflopsS = [149086952,558262440,1160834184,2646761376];
bwQ = [26.534+72.564,34.780+103.08, 43.400+93.589,42.090+83.818];
gflopsQ = [66861312,238790400,453701760,936058368];
bwV = [109.60+25.572, 61.286+12.856, 43.482+8.6943,27.571+5.3064];
gflopsV = [196305608,804375412,2499488764,6547284532];

dofTimeV = [ 1.754e-10                 3.448e-10                 4.656e-10                 7.611e-10];
dofTimeS = [ 3.298e-10                  3.34e-10                  2.83e-10                 2.518e-10];
dofTimeQ = [ 1.652e-10                 1.285e-10                 9.354e-11                 9.656e-11];
timeV = dofTimeV.*K.*Np*Nfields;
timeS = dofTimeS.*K.*Np*Nfields;
timeQ = dofTimeQ.*K.*Np*Nfields;

gflopsSkew = [gflopsV;gflopsS;gflopsQ]./[timeV;timeS;timeQ]/1e9
gflopsSkew = [2:5;gflopsSkew]'
bwSkew = [2:5;bwV;bwS;bwQ]'

timeSkew = [timeV;timeS+timeQ]

timeSkewTotal = dofTimeV + dofTimeS + dofTimeQ + dofTimeU
print_pgf_coordinates(2:5,timeSkewTotal)

print_pgf_coordinates(2:5,dofTimeV)
print_pgf_coordinates(2:5,dofTimeS)
print_pgf_coordinates(2:5,dofTimeQ)

% print_pgf_coordinates(2:5,timeSkewTotal)

==> figs/codes/sphere_gordon_hall.m <==
function sphere_gordon_hall

clear -global *

Globals3D;

% Order of polymomials used for approximation
N = 3;

% filename = 'Grid/sphere48.msh';
filename = 'Grid/sphere385.msh';
% filename = 'Grid/sphere1780.msh';
% filename = 'Grid/sphere10970.msh';
% filename = 'Grid/sphere384.msh';
% filename = 'Grid/sphere2736.msh';
[Nv, VX, VY, VZ, K, EToV] = MeshReaderGmsh3D(filename);

% VX = 2*VX; VY = 2*VY; VZ = 2*VZ; % biunit cube

% Initialize solver and construct grid and metric
StartUp3D;

% build W&B operator for a single face
oppvert = [Np (N+1)*(N+2)/2 1 N+1];
rf = [r(Fmask(:,1)); r(Np)];
sf = [s(Fmask(:,1)); s(Np)];
tf = [t(Fmask(:,1)); t(Np)];
VWBf = VandermondeGH(N,r,s,t)/VandermondeGH(N,rf,sf,tf);

VWBe = VandermondeGH(N,r,s,t)/VandermondeGH(N,rf,sf,tf);
% plot3(rf,sf,tf,'o');return

%%

% extract face nodes on the boundary
xf = [];yf = [];zf = [];
xb = [];yb = [];zb = [];
bface = []; eBdry = [];
for e = 1:K
    for f = 1:Nfaces
        if (EToE(e,f)==e)
            xf = [xf x(Fmask(:,f),e)];
            yf = [yf y(Fmask(:,f),e)];
            zf = [zf z(Fmask(:,f),e)];
            xb = [xb x(oppvert(f),e)];
            yb = [yb y(oppvert(f),e)];
            zb = [zb z(oppvert(f),e)];
            bface = [bface f]; % face that's on the boundary
            eBdry = [eBdry e]; % boundary-touching elements
        end
    end
end

% get polar coords
rad = sqrt(xf.^2 + yf.^2 + zf.^2);
theta = atan2(yf,xf);
phi = acos(zf./rad);

% sphere-mapped points
rad = 1;
xfc = rad.*cos(theta).*sin(phi);
yfc = rad.*sin(theta).*sin(phi);
zfc = rad.*cos(phi);

% blend mapped points into the interior
for e = 1:size(xfc,2)
    
    % set face + one boundary node
    xf  = [xfc(:,e); xb(e)];
    yf  = [yfc(:,e); yb(e)];
    zf  = [zfc(:,e); zb(e)];
    xyz = [xf yf zf];
    
    xyzc = VWBf*xyz;
    
    % this assumes boundary face f==1
    x(:,eBdry(e)) = xyzc(:,1);
    y(:,eBdry(e)) = xyzc(:,2);
    z(:,eBdry(e)) = xyzc(:,3);
    
end

% plot3(x,y,z,'o');return

%% plot mesh

hold on

% hold on;plot3(x,y,z,'ko','linewidth',2,'markersize',8,'MarkerFaceColor',[.49 1 .63])
[rfp sfp] = EquiNodes2D(25); [rfp sfp] = xytors(rfp,sfp);
Vfp = Vandermonde2D(N,rfp,sfp)/Vandermonde2D(N,r(Fmask(:,1)),s(Fmask(:,1)));
DTp = delaunay(rfp,sfp); % triangulate face

Emask1 = find(abs(s(Fmask(:,1))+1)<1e-8);
Emask2 = find(abs(r(Fmask(:,1))+1)<1e-8);
Emask3 = find(abs(r(Fmask(:,1))+s(Fmask(:,1)))<1e-8);
Emask = [Emask1(:),Emask2(:),Emask3(:)];
rp = linspace(-1,1,250)';
Vp1D = Vandermonde1D(N,rp)/Vandermonde1D(N,JacobiGL(0,0,N));
for e = 1:K
    for f = 1:4
        if 1 %(e==EToE(e,f))
            
            xf = Vfp*x(Fmask(:,f),e);
            yf = Vfp*y(Fmask(:,f),e);
            zf = Vfp*z(Fmask(:,f),e);
%             pt = trimesh(DTp,xf,yf,zf);
            pt = trisurf(DTp,xf,yf,zf);
            set(pt,'FaceColor','Interp')
            set(pt,'edgecolor','none')
            
%             set(pt,'FaceVertexCData',repmat(C(mod(e,ncolor)+1,:),length(xf),1))
%             set(pt,'FaceVertexCData',repmat(.9*[1 1 1],length(xf),1))
            %         set(pt,'FaceColor',C(mod(e,5)+1,:));
            
            xf = x(Fmask(:,f),e);
            yf = y(Fmask(:,f),e);
            zf = z(Fmask(:,f),e);            
            for ed = 1:3
                xfp = Vp1D*xf(Emask(:,ed));
                yfp = Vp1D*yf(Emask(:,ed));
                zfp = Vp1D*zf(Emask(:,ed));
                rad = sqrt(xfp.^2 + yfp.^2 + zfp.^2);
                theta = atan2(yfp,xfp);
                phi = acos(zfp./rad);
                xfp = 1.001*rad.*cos(theta).*sin(phi);
                yfp = 1.001*rad.*sin(theta).*sin(phi);
                zfp = 1.001*rad.*cos(phi);
                plot3(xfp,yfp,zfp,'k-','linewidth',2)
            end
        end
    end
end
shading interp
% material shiny
% camlight

colormap(gray)
view(3)
axis equal;
axis off
axis image
% set(gcf,'Renderer','painters')

% print(gcf,'-dpng','-r150','../spherePlanar1.png')
print(gcf,'-dpng','-r150','../sphereCurved1.png')
return

%% plot shiny pics

[rt st] = EquiNodes2D(25); [rt st] = xytors(rt,st);
Vfp = Vandermonde2D(N,rt,st)/Vandermonde2D(N,r(Fmask(:,1)),s(Fmask(:,1)));
% Vfp = eye(Nfp);

C = hsv(6);
clf
hold on
for e = 1:size(xfc,2)
    %     plot3(xfc(:,e),yfc(:,e),zfc(:,e),'o')
    xfp = Vfp*xfc(:,e);    yfp = Vfp*yfc(:,e);    zfp = Vfp*zfc(:,e);
    tri = delaunay(xfp,yfp);
    %     colormat = repmat(C(mod(e,4)+1,:),size(xfp,1),1);
    h = trisurf(tri,xfp,yfp,zfp,mod(e,6)+1);
%     plot3(xfc(:,e),yfc(:,e),zfc(:,e),'ko','linewidth',2,'markersize',8,'MarkerFaceColor',[.49 1 .63])
    set(h,'edgecolor','none')
end
% shading interp
% shading faceted
% lighting gouraud
material shiny
camlight

axis equal
view(45,20)
axis off
% keyboard
return

% Gordon Hall blending VDM for face = 1
function V = VandermondeGH(N,r,s,t)

V(:,1) = -(1+r+s+t)/2;
V(:,2) = (1+r)/2;
V(:,3) = (1+s)/2;
V(:,4) = (1+t)/2;

sk = 5;
for i = 0:N-2 % edge basis
    V(:,sk) = V(:,1).*V(:,2).*JacobiP(V(:,1)-V(:,2),0,0,i); sk = sk + 1;
    V(:,sk) = V(:,2).*V(:,3).*JacobiP(V(:,2)-V(:,3),0,0,i); sk = sk + 1;
    V(:,sk) = V(:,3).*V(:,1).*JacobiP(V(:,3)-V(:,1),0,0,i); sk = sk + 1;
end

Nb = (N-3);
Vface = Vandermonde2D(Nb,r,s); % lower degree polynomials
for i = 1:(Nb+1)*(Nb+2)/2 % face nodes
    V(:,sk) = V(:,1).*V(:,2).*V(:,3).*Vface(:,i);
    sk = sk + 1;
end





==> figs/codes/storage.m <==
clear
K = 500000;
for N = 1:6
   Nptri = (N+1)*(N+2)/2;
   storageLIFT(N) = Nptri^2 + Nptri*(N+1)*3;
   storageU(N) = 4*Nptri*(N+1); % 4 fields and N+1 triangles   
%    storageU(N) = 4*(N+1)^3; % 4 fields and TP
end
plot(storageU*K/1e9,'bo-','linewidth',2); hold on; plot(storageLIFT*K/1e9,'rs-','linewidth',2)
% plot(storageU./storageLIFT,'bo-','linewidth',2);

==> figs/codes/test_lsc_quad.m <==
% Driver script for solving the 2D Poisson equation
clear
useQuads=1; mypath
Globals2D

N = 3;

% random pertrubations
ax = 0; ay = ax;  % for uniform
% ax = 1.5/N; ay = ax;  % for perturbed uniform
% ax = 1/N; ay = 1/N; % for skewing Arnold
delta_skew = 0;

deltaCurv = .25;
plot_meshes = 2;
Nlev = 4;

% reference nodes
r1 = [-1 1 1 -1]; s1 = [-1 -1 1 1];
r1D = JacobiGL(0,0,N);
[r s] = meshgrid(r1D);
r = r(:); s = s(:);
Nq = 3*N;
[rq1D w1D] = JacobiGQ(0,0,Nq);
[rq sq] = meshgrid(rq1D);
rq = rq(:); sq = sq(:);
[wr ws] = meshgrid(w1D); w = wr(:).*ws(:);

V1 = Vandermonde2D(1,r1,s1);
V1N = Vandermonde2D(1,r,s)/V1;
V = Vandermonde2D(N,r,s);
Vq = Vandermonde2D(N,rq,sq);
[Vr, Vs] = GradVandermonde2D(N,r,s);
Dr = Vr/V;  Ds = Vs/V;
[Vrq, Vsq] = GradVandermonde2D(N,rq,sq);
Drq = Vrq/V;  Dsq = Vsq/V;

rp1D = linspace(-1,1,150);
V1D = Vandermonde1D(N,r1D);
Vp1D = Vandermonde1D(N,rp1D)/V1D;

for lev=1:Nlev
    lev
    % build arnold mesh
    Nx = 2^lev+1;
    x1d = linspace(-1,1,Nx);
    [VYQ,VXQ] = meshgrid(x1d);
    
    EToVQ = [];
    k = 1;
    for m=1:Nx-1
        for n=1:Nx-1
            EToVQ(k,:) = [n+(m-1)*Nx, n+1+(m-1)*Nx, n+1+m*Nx, n+m*Nx];
            k = k+1;
        end
    end
    hlev = 1/Nx;
    delta = delta_skew*hlev;
    VYQ(2:2:end,2:2:end) = VYQ(2:2:end,2:2:end) + delta;
    VYQ(1:2:end,2:2:end) = VYQ(1:2:end,2:2:end) - delta;
    
    EToV = EToVQ; K = size(EToV,1);
    VX = VXQ(:)'; VY = VYQ(:)';
    
    %         perturb = @(y) .5*sin(Nx*pi*y)/Nx^2;
    %         perturb = @(y) 2*y/Nx^2;
    %         perturb = @(y) 0*y/Nx^2;
    %         ids = abs(abs(VX)-1)>1e-8;
    %         VX(ids) = VX(ids) + perturb(VY(ids));
    %         ids = abs(abs(VY)-1)>1e-8;
    %         VY(ids) = VY(ids) + perturb(VX(ids));
    
    [EToEQ, EToFQ] = tiConnectQuad2D(EToV);
    EToE = EToEQ; EToF = EToFQ;
    StartUpQuad2D;
    
    % unique vertex nodes: search nodes for vertex matches
    Vmask = [1 N+1 (N+1)^2 (N+1)^2-(N+1)];
    for e = 1:K
        for v = 1:4
            idv = find(abs(x - x(Vmask(v),e))<1e-8 & abs(y - y(Vmask(v),e))<1e-8);
            vmapV{e,v} = idv; % list of vertices connected to this vertex
        end
    end
    
    vmapM = reshape(vmapM,Nfp*Nfaces,K);
    vmapP = reshape(vmapP,Nfp*Nfaces,K);
    xb = x(vmapB);
    yb = y(vmapB);
    for e = 1:K
        xe = x(:,e);
        ye = y(:,e);
        
        dx = randn(size(xe)); dx = dx/max(abs(dx(:)));
        x(:,e) = x(:,e) + ax*dx/Nx^2;
        dy = randn(size(ye)); dy = dy/max(abs(dy(:)));
        y(:,e) = y(:,e) + ay*dy/Nx^2;
        
        vmapMe = reshape(vmapM(:,e),Nfp,Nfaces);
        vmapPe = reshape(vmapP(:,e),Nfp,Nfaces);
        
        % carry perturbation over to neighbors
        for f = 1:4 % nfaces = 4
            x(vmapPe(:,f)) = x(vmapMe(:,f));
            y(vmapPe(:,f)) = y(vmapMe(:,f));
        end
        for v = 1:4
            x(vmapV{e,v}) = x(Vmask(v),e);
            y(vmapV{e,v}) = y(Vmask(v),e);
        end
    end
    x(vmapB) = xb;
    y(vmapB) = yb;
    
    % sinusoidal perturbations
    for e = 1:K
        col = mod(e-1,Nx-1) + 1;
        row = floor((e-1)/(Nx-1)) + 1;
        dy = deltaCurv*(-1)^(row+1)*cos((Nx-1)/2*pi*(x(:,e)+1))/Nx;
        if (mod(row,2)==1) % if odd row, use top face. if even, do nothing
            f = 3;
            y(Fmask(:,f),e) = y(Fmask(:,f),e) + dy(Fmask(:,f));
            
            % match
            vmapMe = reshape(vmapM(:,e),Nfp,Nfaces);
            vmapPe = reshape(vmapP(:,e),Nfp,Nfaces);
            y(vmapPe(:,f)) = y(vmapMe(:,f));
            
            % blend displacement
            s1D = JacobiGL(0,0,N);
            for slice = 1:N
                ids = (1:N+1) + (slice-1)*(N+1);
                scale = (1+s1D(slice))/2;
                y(ids,e) = y(ids,e) + dy(Fmask(:,f))*scale;
            end
            
            % blend nbr displacement
            enbr = EToE(e,f);  fnbr = 1;
            for slice = 2:N+1
                ids = (1:N+1) + (slice-1)*(N+1);
                scale = (1 - s1D(slice))/2;
                y(ids,enbr) = y(ids,enbr) + dy(Fmask(:,fnbr))*scale;
            end
        end
    end
    
    % recompute J
    for e = 1:K
        xe = x(:,e);
        ye = y(:,e);
        %[rx,sx,ry,sy,Je] = GeometricFactorsQuad2D(xe,ye,Dr,Ds);
%         J(:,e) = Je;
% Jq(:,e) = (Vq/V)*Je;
% [rx,sx,ry,sy,Je] = GeometricFactorsQuad2D(xe,ye,Drq,Dsq);
% Jq(:,e) = -Je;
        xq(:,e) = (Vq/V)*xe;
        yq(:,e) = (Vq/V)*ye;
        
    end
    
    Jq = zeros(size(xq));
    [r2 s2] = Nodes2D(2*N); [r2 s2] = xytors(r2,s2);
    V2 = Vandermonde2D(N,r2,s2);
    x2 = (V2/V)*x;    y2 = (V2/V)*y;
    V2 = Vandermonde2D(2*N,r2,s2);
    [Vr2 Vs2] = GradVandermonde2D(2*N,r2,s2);
    Dr2 = Vr2/V2;    Ds2 = Vs2/V2;
    Vq2 = Vandermonde2D(2*N,rq,sq);
    [rx,sx,ry,sy,J] = GeometricFactorsQuad2D(x2,y2,Dr2,Ds2); Jq = (Vq2/V2)*J;   % high order polynom
    
    
    
    if min(Jq(:))<1e-8
        plot(x,y,'o')
        %         plot(xq,yq,'.')
        keyboard
    end
    
    if lev == plot_meshes
        figure(lev)
        hold on;
        for e = 1:K
            xe = Vp1D*reshape(x(:,e),N+1,N+1);
            ye = Vp1D*reshape(y(:,e),N+1,N+1);
            plot(xe,ye,'k--','linewidth',1);
            xe = reshape(x(:,e),N+1,N+1)*Vp1D';
            ye = reshape(y(:,e),N+1,N+1)*Vp1D';
            plot(xe',ye','k--','linewidth',1);
            
            for f = 1:4
                xe = Vp1D*x(Fmask(:,f),e);
                ye = Vp1D*y(Fmask(:,f),e);
                plot(xe,ye,'k-','linewidth',2);
            end
        end
        
        plot(x,y,'ko','linewidth',2,'markersize',8,'MarkerFaceColor',[.49 1 .63])
        axis off
        axis equal
        %             axis tight
        return;
    end
    
    % target function
    alpha = 1;
    beta = 1;
    %f = @(x,y) sin(alpha*pi*x).*sin(beta*pi*y);
    f = @(x,y) exp(alpha*x+beta*y);
    %     f = @(x,y) x.^N.*y + x.*y.^N;
    fq = f(xq,yq);
    
    errl2 = 0;
    errlsc = 0;
    errproj = 0;
    Mref = (Vq'*diag(w)*Vq); % refernece M
    for e=1:K
        
        % L2 projection
        u = (Vq'*diag(w.*Jq(:,e))*Vq) \ (Vq'*(w.*Jq(:,e).*fq(:,e)));
        err = sum(sum(w.*Jq(:,e).*(Vq*u - fq(:,e)).^2));
        uproj = u;
        errl2 = errl2 + err;
        
        % LSC-DG
        u = Mref \ (Vq'*(w.*sqrt(Jq(:,e)).*fq(:,e)));
        err = sum(sum(w.*Jq(:,e).*((Vq*u)./sqrt(Jq(:,e)) - fq(:,e)).^2));
        errlsc = errlsc + err;
        
        % weighted projection
        MinvJ = (Vq'*diag(w./Jq(:,e))*Vq);
        Mw = Mref*(MinvJ\Mref);
        u = Mw \ (Vq'*(w.*Jq(:,e).*fq(:,e)));
        err = sum(sum(w.*Jq(:,e).*(Vq*u - fq(:,e)).^2));
        %         err = sum(sum(w.*Jq(:,e).*(Vq*u - Vq*uproj).^2)); % consistency error
        errproj = errproj + err;
        
    end
    errl2save(lev) = sqrt(errl2);
    errlscsave(lev) = sqrt(errlsc);
    errprojsave(lev) = sqrt(errproj);
    minJ(lev) = min(J(:));
    %     err(lev) =  max(max(abs(ulsc-quQ)))
    h(lev) = 2/Nx;
end

h = .5.^(1:lev);

if plot_meshes>0
    %print(figure(1),'-dpng','../arnoldmesh1.png')
    %print(figure(2),'-dpng','../arnoldmesh2.png')
    %     print(figure(1),'-dpng','../randunif1.png')
    %     print(figure(2),'-dpng','../randunif2.png')
    disp('printing meshes to file')
    %     print(gcf,'-dpng','../curvarnold1.png')
    
    %print(gcf,'-dpng','../curvarnold3.png')
    return
end


print_pgf_coordinates(h,errl2save)
print_pgf_coordinates(h,errlscsave)
print_pgf_coordinates(h,errprojsave)


figure
loglog(h,errl2save, 'r-*');
hold on
loglog(h,errlscsave, 'b-o');
loglog(h,errprojsave, 'ks-');
% loglog(h,minJ, 'm^-');

len = 1;
h = h(end-len:end);
errl2save = errl2save(end-len:end);
errprojsave = errprojsave(end-len:end);
minJ = minJ(end-len:end);
fit1 = [log(h(:)) ones(size(h(:)))]\log(errl2save(:));
fit2 = [log(h(:)) ones(size(h(:)))]\log(errprojsave(:));
fitJ = [log(h(:)) ones(size(h(:)))]\log(minJ(:));

% title(sprintf('L2 proj rate = %f vs projected mass = %f. min J = rate %f\n',fit1(1),fit2(1),fitJ(1)))
title(sprintf('L2 proj rate = %f vs projected mass = %f\n',fit1(1),fit2(1)))

legend('L2 projection','LSC-DG','Weighted projection')
set(gca,'fontsize',14)
axis equal

useQuads=0; mypath

==> figs/codes/wadgVsWeightedProj.m <==
% N = 1, Kblk = 1: wadg time = 2.38168e-09 seconds, PK time = 2.264e-09 seconds
% N = 1, Kblk = 2: wadg time = 1.25976e-09 seconds, PK time = 1.22432e-09 seconds
% N = 1, Kblk = 3: wadg time = 8.8328e-10 seconds, PK time = 8.9272e-10 seconds
% N = 1, Kblk = 4: wadg time = 6.9864e-10 seconds, PK time = 7.5144e-10 seconds
% N = 1, Kblk = 5: wadg time = 5.832e-10 seconds, PK time = 6.976e-10 seconds
% N = 1, Kblk = 6: wadg time = 6.5336e-10 seconds, PK time = 6.5712e-10 seconds

wtime{1} = [2.38168e-09 1.25976e-09 8.8328e-10 6.9864e-10 5.832e-10 6.5336e-10]
ptime{1} = [2.264e-09 1.22432e-09 8.9272e-10 7.5144e-10 6.976e-10 6.5712e-10]

% N = 2, Kblk = 1: wadg time = 3.86352e-09 seconds, PK time = 3.1852e-09 seconds
% N = 2, Kblk = 2: wadg time = 2.10064e-09 seconds, PK time = 2.83024e-09 seconds
% N = 2, Kblk = 3: wadg time = 2.49528e-09 seconds, PK time = 2.79072e-09 seconds
% N = 2, Kblk = 4: wadg time = 1.968e-09 seconds, PK time = 2.82336e-09 seconds
% N = 2, Kblk = 5: wadg time = 2.2804e-09 seconds, PK time = 2.83728e-09 seconds
% N = 2, Kblk = 6: wadg time = 1.96384e-09 seconds, PK time = 2.86e-09 seconds

wtime{2} = [3.86352e-09 2.10064e-09 2.49528e-09 1.968e-09 2.2804e-09 1.96384e-09]
ptime{2} = [3.1852e-09 2.83024e-09 2.79072e-09 2.82336e-09 2.83728e-09 2.86e-09]

% N = 3, Kblk = 1: wadg time = 7.0916e-09 seconds, PK time = 9.90656e-09 seconds
% N = 3, Kblk = 2: wadg time = 6.78792e-09 seconds, PK time = 1.01412e-08 seconds
% N = 3, Kblk = 3: wadg time = 6.89968e-09 seconds, PK time = 1.0253e-08 seconds
% N = 3, Kblk = 4: wadg time = 6.89032e-09 seconds, PK time = 1.01628e-08 seconds
% N = 3, Kblk = 5: wadg time = 6.88848e-09 seconds, PK time = 1.0193e-08 seconds
% N = 3, Kblk = 6: wadg time = 6.83592e-09 seconds, PK time = 1.02129e-08 seconds

wtime{3} = [7.0916e-09               6.78792e-09               6.89968e-09               6.89032e-09               6.88848e-09               6.83592e-09]
ptime{3} = [9.90656e-09               1.01412e-08                1.0253e-08               1.01628e-08                1.0193e-08               1.02129e-08]

 

wtime{4} = [               2.47931e-08               2.21507e-08                2.6632e-08               2.40173e-08               2.41602e-08               2.39978e-08]
ptime{4} = [                2.9405e-08                2.9743e-08               3.00117e-08               3.00325e-08               3.02274e-08               3.04678e-08]

 
  
  wtime{5} = [               7.06164e-08               7.66008e-08               6.15502e-08               5.63535e-08               5.63841e-08               5.89826e-08];
 ptime{5} = [               7.44799e-08               7.43911e-08               7.41582e-08               7.40102e-08               7.38794e-08               7.43227e-08];

wtime{6} = [               1.79772e-07               1.45738e-07                1.2991e-07               1.45737e-07               1.31925e-07               1.44119e-07]
ptime{6} = [               1.73419e-07               1.73947e-07               1.75232e-07               1.71022e-07               1.70484e-07                1.7243e-07]

wtime{7} = [               4.11596e-07               4.12651e-07               3.93024e-07               5.10319e-07];
ptime{7} = [             3.2945e-07               3.30364e-07               3.29637e-07               3.31003e-07]


%%

for i = 1:7
    fprintf('N = %d ',i);
    for j = 1:length(wtime{i})
        fprintf('& %3.4g ',wtime{i}(j)*1e9)
    end
    fprintf('\\\\ \n')
end



==> figs/codes/wadg_cpp_convergence.m <==
% convergence for spherical solution at t = .5


N = 2;
Np = (N+1)*(N+2)*(N+3)/6;
dofs = [48 385 10087 83762]*Np;
err_skew =   [3.856958e-02 4.487022e-03 7.285771e-05 6.622444e-06];
% err_strong = [3.857076e-02 4.486986e-03 7.285768e-05 6.622444e-06];
err_skew = [1.387606e-02 5.498242e-03 9.033756e-05 7.856624e-06];
% err_strong_underint = [];
loglog(dofs,err_skew,'o-')
hold on
% loglog(dofs,err_strong,'x-')
loglog(dofs,dofs.^(-(N+1)/3),'--')

% print_pgf_coordinates(dofs,err_strong)
h = dofs.^(-1/3); h = h/h(1);
print_pgf_coordinates(h,err_skew)

%%
N = 3;
Np = (N+1)*(N+2)*(N+3)/6;
dofs = [48 385 10087 83762]*Np;
% err_skew =   [6.524365e-03 2.579821e-04 2.194664e-06 1.084056e-07];
% err_strong = [6.521657e-03 2.579401e-04 2.194650e-06 1.084055e-07];
err_skew = [4.076355e-03 3.251153e-04 3.819027e-06 2.078294e-07];

loglog(dofs,err_skew,'o-')
hold on
% loglog(dofs,err_strong,'x-')
loglog(dofs,dofs.^(-(N+1)/3),'--')

print_pgf_coordinates(dofs,err_skew)
% print_pgf_coordinates(dofs,err_strong)

h = dofs.^(-1/3); h = h/h(1);
print_pgf_coordinates(h,err_skew)

%% 
N = 4;
Np = (N+1)*(N+2)*(N+3)/6;
dofs = [48 385 10087]*Np;
% err_skew =  [6.617683e-04 3.599545e-05 8.415544e-08];
err_skew = [8.362368e-04 4.830582e-05 1.007447e-07];
loglog(dofs,err_skew,'o-')
hold on
loglog(dofs,1e3*dofs.^(-(N+1)/3),'--')

print_pgf_coordinates(dofs,err_skew)

h = dofs.^(-1/3); h = h/h(1);
print_pgf_coordinates(h,err_skew)


%% 

N = 5;
Np = (N+1)*(N+2)*(N+3)/6;
dofs = [48 385 10087]*Np;
err_skew            = [1.755100e-04 2.024081e-06 9.371271e-09];
err_strong          = [1.754078e-04 1.973840e-06 9.371272e-09];
err_strong_underint = [1.754320e-04 1.973956e-06 9.371270e-09];
err_skew = [2.327850e-04 3.133785e-06 7.822332e-09];
loglog(dofs,err_skew,'o-')
hold on
loglog(dofs,1e3*dofs.^(-(N+1/2)/3),'--')
polyfit(log(dofs),log(err_skew),1)
%print_pgf_coordinates(dofs,err_skew)
h = dofs.^(-1/3); h = h/h(1);
print_pgf_coordinates(h,err_skew)


